Regression Test Case Prioritization by Code Combinations Coverage

Regression test case prioritization (RTCP) aims to improve the rate of fault detection by executing more important test cases as early as possible. Various RTCP techniques have been proposed based on different coverage criteria. Among them, a majority of techniques leverage code coverage information to guide the prioritization process, with code units being considered individually, and in isolation. In this paper, we propose a new coverage criterion, code combinations coverage, that combines the concepts of code coverage and combination coverage. We apply this coverage criterion to RTCP, as a new prioritization technique, code combinations coverage based prioritization (CCCP). We report on empirical studies conducted to compare the testing effectiveness and efficiency of CCCP with four popular RTCP techniques: total, additional, adaptive random, and search-based test prioritization. The experimental results show that even when the lowest combination strength is assigned, overall, the CCCP fault detection rates are greater than those of the other four prioritization techniques. The CCCP prioritization costs are also found to be comparable to the additional test prioritization technique. Moreover, our results also show that when the combination strength is increased, CCCP provides higher fault detection rates than the state-of-the-art, regardless of the levels of code coverage.

==> anc/README.md <==
# CCCP

Welcome to visit the homepage of our CCCP work!


The homepage contains the code, experimental data, subject prorgams, and original figures in this work.
The organizations of this homepage are described as follows.

code: contains the source code implemented in this work including conparing techniques and our CCCP techniques
subject progaram: contains the C and Java programs used in our paper
mutants: contains the C mutants used in our paper and no java mutants are available in code level as Pitest works in bytecode.
figures: contains the original graphs in the paper, which is much larger and more clear than those shown in the paper

If you have any questions, please feel free to contact me with my email address rbhuang@ujs.edu.cn. Thank you very much.



==> anc/Subject_programs_and_test_suites <==
  Due to upload size limit, here we provide the websites for downloading subject programs and test suites, listed as follows:
  (1) C subject programs (including flex, grep, gzip, make, and sed): https://henard.net/research/regression/ICSE_2016/.
  (2) Java subject programs (including ant, jmeter, jtopas, and xmlsec): https://sir.csc.ncsu.edu/php/index.php


==> anc/code/CCCP/CTCP.java <==
package CTCP;

import java.io.BufferedReader;
import java.io.FileReader;
import java.util.ArrayList;
import java.util.Collections;
import java.util.List;

/**
 * @author: zqj
 * @date: 2020/01/14
 * @description: 一维组合排序，挑选最大覆盖率为第一个用例，随机tie-breaking，全部覆盖后重置
 *
 */
public class CTCP {
    String CoverageFile;
    char[][] CoverageMatrix;
    int TSNum=0;  //用例数量
    int STNum=0;  //语句数量
    ArrayList<Integer> SelectedTS = new ArrayList<Integer>();
    ArrayList<Integer> CandidateTS = new ArrayList<Integer>();
    ArrayList<Integer> TSZero = new ArrayList<Integer>();//存放覆盖率为0的用例
    int[] StCoveredNum; //每条语句被覆盖次数
    int[] TSCoverNum; //每个用例覆盖的语句数（仅第一轮）或组合数
    int MaxIndex=-1;
    public CTCP(String CoverageFile){
        this.CoverageFile=CoverageFile;
        getCoverageMatrix();
    }

    /**
     * 读取文件，生成CoverageMatrix矩阵
     */
    public void getCoverageMatrix(){
        try{
            BufferedReader br = new BufferedReader(new FileReader(CoverageFile));
            ArrayList<String> tempAl = new ArrayList<String>();
            String line;
            while((line = br.readLine()) != null){
//                line = line.trim().replaceAll(" ","");
                if(STNum == 0){
                    STNum = line.length();
                }else if(STNum != line.length()){
                    System.out.println("ERROR: The line from Coverage Matrix File is WORNG.\n"+line);
                    System.exit(1);
                }
                tempAl.add(line);
            }
            TSNum=tempAl.size();
            this.CoverageMatrix = new char[TSNum][STNum];
            for(int i=0; i<TSNum; i++){
                CoverageMatrix[i] = tempAl.get(i).toCharArray();
            }
            StCoveredNum=new int[STNum*2];
            TSCoverNum=new int[TSNum];

            for (int i=0; i<TSNum; i++){
                TSCoverNum[i] = getCoveredNumber(CoverageMatrix[i]);
                if(TSCoverNum[i] > 0){
                    CandidateTS.add(i);
                }
                else {
                    TSCoverNum[i] = -1;
                    TSZero.add(i);
                }
            }

            br.close();
        }catch(Exception e){
            e.printStackTrace();
        }
    }

    public int[] getSelectedTS(){
//        this.getCoverageMatrix();
        // 挑选第一个
        MaxIndex=selectMax(TSCoverNum);

        SelectedTS.add(MaxIndex);
        CandidateTS.remove((Integer) MaxIndex);
        TSCoverNum[MaxIndex]=-1;
        updateStCoveredNum();

        while (CandidateTS.size()>0){
//            System.out.println(SelectedTS.size());
            for(int ts_index : CandidateTS){
                TSCoverNum[ts_index]=getCoveredCombNumber(CoverageMatrix[ts_index]);
            }

            MaxIndex=selectMax(TSCoverNum);
            if(MaxIndex==-1){//全部覆盖了
                for (int i=0; i<STNum*2; i++){
                    StCoveredNum[i]=0;
                }
                for(int ts_index : CandidateTS){
                    TSCoverNum[ts_index]=getCoveredCombNumber(CoverageMatrix[ts_index]);
                }
                MaxIndex=selectMax(TSCoverNum);
            }

            SelectedTS.add(MaxIndex);
            CandidateTS.remove((Integer) MaxIndex);
            TSCoverNum[MaxIndex]=-1;
            updateStCoveredNum();

        }
        SelectedTS.addAll(TSZero);
        int[] result=new int[SelectedTS.size()];
        for(int i=0;i<SelectedTS.size();i++){
            result[i]=SelectedTS.get(i);
        }
        return result;
        // return SelectedTS;

    }

    //计算该测试用例覆盖的语句数
    public int getCoveredCombNumber(char[] a){
        int num = 0;
        for(int i=0; i<a.length; i++){
            if (StCoveredNum[2*i+(a[i]-'0')] ==0){
                num++;
            }
        }
        return num;
    }

    //计算该测试用例覆盖的语句数
    public int getCoveredNumber(char[] a){
        int num = 0;
        for(int i=0; i<a.length; i++){
            if(a[i] == '1'){
                num++;
            }
        }
        return num;
    }

    public int selectMax(int[] a){
        List<Integer> maxIndex=new ArrayList<Integer>();
        int index = -1;
        int max = 0;
        for(int i=0; i<a.length; i++){
            if(a[i] >= max){
                if (a[i] > max){
                    max = a[i];
                    maxIndex.clear();
                }
                maxIndex.add(i);
            }
        }
        if (max == 0){
            index = -1;
        }else {
            Collections.shuffle(maxIndex);
            index = maxIndex.get(0);
        }
        return index;
    }

    public void updateStCoveredNum(){
        for(int i=0;i<STNum;i++){
            StCoveredNum[2*i+(CoverageMatrix[MaxIndex][i]-'0')] = 1;
        }
    }

}


==> anc/code/CCCP/CTCP2.java <==
package CTCP;

import java.io.BufferedReader;
import java.io.FileReader;
import java.util.ArrayList;
import java.util.Collections;
import java.util.List;

/**
 * @author: zqj
 * @date: 2020/02/29
 * @description: 二维组合排序，挑选最大覆盖率为第一个用例，随机tie-breaking，全部覆盖后重置
 *
 */
public class CTCP2 {
    String CoverageFile;
    char[][] CoverageMatrix;
    int TSNum=0;  //用例数量
    int STNum=0;  //语句数量
    ArrayList<Integer> SelectedTS = new ArrayList<Integer>();
    ArrayList<Integer> CandidateTS = new ArrayList<Integer>();
    ArrayList<Integer> TSZero = new ArrayList<Integer>();//存放覆盖率为0的用例
    int[] StCoveredNum; //每条语句被覆盖次数
    int[] TSCoverNum; //每个用例覆盖的语句数（仅第一轮）或组合数
    int MaxIndex=-1;
    public CTCP2(String CoverageFile){
        this.CoverageFile=CoverageFile;
        getCoverageMatrix();
    }

    /**
     * 读取文件，生成CoverageMatrix矩阵
     */
    public void getCoverageMatrix(){
        try{
            BufferedReader br = new BufferedReader(new FileReader(CoverageFile));
            ArrayList<String> tempAl = new ArrayList<String>();
            String line;
            while((line = br.readLine()) != null){
//                line = line.trim().replaceAll(" ","");
                if(STNum == 0){
                    STNum = line.length();
                }else if(STNum != line.length()){
                    System.out.println("ERROR: The line from Coverage Matrix File is WORNG.\n"+line);
                    System.exit(1);
                }
                tempAl.add(line);
//                System.out.println(tempAl.size());
            }
            TSNum=tempAl.size();
            this.CoverageMatrix = new char[TSNum][STNum];
            for(int i=0; i<TSNum; i++){
                CoverageMatrix[i] = tempAl.get(i).toCharArray();
            }
            StCoveredNum=new int[STNum*4];
            TSCoverNum=new int[TSNum];

            for (int i=0; i<TSNum; i++){
                TSCoverNum[i] = getCoveredNumber(CoverageMatrix[i]);
                if(TSCoverNum[i] > 0){
                    CandidateTS.add(i);
                }
                else {
                    TSCoverNum[i] = -1;
                    TSZero.add(i);
                }
            }

            br.close();
        }catch(Exception e){
            e.printStackTrace();
        }
    }

    public int[] getSelectedTS(){
//        this.getCoverageMatrix();
        // 挑选第一个
        MaxIndex=selectMax(TSCoverNum);

        SelectedTS.add(MaxIndex);
        CandidateTS.remove((Integer) MaxIndex);
        TSCoverNum[MaxIndex]=-1;
        updateStCoveredNum();

        while (CandidateTS.size()>0){
//            System.out.println(SelectedTS.size());
            for(int ts_index : CandidateTS){
                TSCoverNum[ts_index]=getCoveredCombNumber(CoverageMatrix[ts_index]);
            }

            MaxIndex=selectMax(TSCoverNum);
            if(MaxIndex==-1){//全部覆盖了
                for (int i=0; i<STNum*4; i++){
                    StCoveredNum[i]=0;
                }
                for(int ts_index : CandidateTS){
                    TSCoverNum[ts_index]=getCoveredCombNumber(CoverageMatrix[ts_index]);
                }
                MaxIndex=selectMax(TSCoverNum);

//                Collections.shuffle(CandidateTS);
//                SelectedTS.addAll(CandidateTS);
//                CandidateTS.clear();
//                break;
            }

            SelectedTS.add(MaxIndex);
            CandidateTS.remove((Integer) MaxIndex);
            TSCoverNum[MaxIndex]=-1;
            updateStCoveredNum();

        }
        SelectedTS.addAll(TSZero);
        int[] result=new int[SelectedTS.size()];
        for(int i=0;i<SelectedTS.size();i++){
            result[i]=SelectedTS.get(i);
        }
        return result;
        // return SelectedTS;

    }

    //计算该测试用例覆盖的语句数
    public int getCoveredCombNumber(char[] a){
        int num = 0;
        for(int i=0; i<a.length; i++){
            if (StCoveredNum[4*i+(a[i]-'0')] ==0){
                num++;
            }
        }
        return num;
    }

    //计算该测试用例覆盖的语句数
    public int getCoveredNumber(char[] a){
        int num = 0;
        for(int i=0; i<a.length; i++){
            if(a[i] == '3'){
                num++;
            }
        }
        return num;
    }

    public int selectMax(int[] a){
        List<Integer> maxIndex=new ArrayList<Integer>();
        int index = -1;
        int max = 0;
        for(int i=0; i<a.length; i++){
            if(a[i] >= max){
                if (a[i] > max){
                    max = a[i];
                    maxIndex.clear();
                }
                maxIndex.add(i);
            }
        }
        if (max == 0){
            index = -1;
        }else {
            Collections.shuffle(maxIndex);
            index = maxIndex.get(0);
        }
        return index;
    }

    public void updateStCoveredNum(){
        for(int i=0;i<STNum;i++){
            StCoveredNum[4*i+(CoverageMatrix[MaxIndex][i]-'0')] = 1;
        }
    }

}


==> anc/code/CCCP/GeneHighCoverage.java <==
import java.io.BufferedReader;
import java.io.BufferedWriter;
import java.io.FileReader;
import java.io.FileWriter;
import java.util.ArrayList;

public class GeneHighCoverage {


    public static void getCoverageMatrix(String coverageFile){
        char[][] CoverageMatrix;
        int columnNum = -1;

        try{
            BufferedReader br = new BufferedReader(new FileReader(coverageFile));
            ArrayList<String> tempAl = new ArrayList<String>();

            String line;

            while((line = br.readLine()) != null){
                if(columnNum == -1){
                    columnNum = line.length();
                }else if(columnNum != line.length()){
                    System.out.println("ERROR: The line from Coverage Matrix File is WORNG.\n"+coverageFile);
                    System.exit(1);
                }
                tempAl.add(line);
            }

            FileWriter fileWriterTS = new FileWriter(coverageFile.replace(".txt","_2way.txt"));  //文件写入流
            BufferedWriter bufferedWriterTS = new BufferedWriter(fileWriterTS);

            System.out.println(tempAl.get(1).length());
            System.out.println(combinationSelect(tempAl.get(1).split(""), 0, new String[2], 0).length());

            double startTime = System.currentTimeMillis();
            for(int i=0; i<tempAl.size(); i++){
                System.out.println(i);
//                combinationSelect(tempAl.get(i).split(""), 0, new String[2], 0);
                bufferedWriterTS.write(combinationSelect(tempAl.get(i).split(""), 0, new String[2], 0));
                bufferedWriterTS.newLine();
            }
            System.out.println(System.currentTimeMillis() - startTime);
            br.close();
            bufferedWriterTS.close();
            fileWriterTS.close();
        }catch(Exception e){
            e.printStackTrace();
        }



    }
    /**
     * 组合选择
     * @param dataList 待选列表
     * @param dataIndex 待选开始索引
     * @param resultList 前面（resultIndex-1）个的组合结果
     * @param resultIndex 选择索引，从0开始
     */
    private static String combinationSelect(String[] dataList, int dataIndex, String[] resultList, int resultIndex) {
        String result="";

        int resultLen = resultList.length;
        int resultCount = resultIndex + 1;
        if (resultCount > resultLen) { // 全部选择完时，输出组合结果
//            System.out.println(Arrays.asList(resultList));
//            System.out.println(Integer.parseInt(resultList[0])*2+Integer.parseInt(resultList[1]));
            return String.valueOf(Integer.parseInt(resultList[0])*2+Integer.parseInt(resultList[1]));
        }

        // 递归选择下一个
        for (int i = dataIndex; i < dataList.length + resultCount - resultLen; i++) {
            resultList[resultIndex] = dataList[i];
            result=result + combinationSelect(dataList, i + 1, resultList, resultIndex + 1);
        }
        return result;
    }

    public static void main(String[] args){
        //读取配置文件
        String[] program_list=null;
        String[] cov_list=null;
        String[] method_list=null;
        String data_path = "";
        int count = -1;
        String path = "config.json";
        try {
            BufferedReader br = new BufferedReader(new FileReader(path));
            String line;
            while ((line = br.readLine()) != null) {
                line=line.replace(" ","");
                if (line.startsWith("\"program_list\":")){
                    line=line.replace("\"program_list\":","");
                    line=line.substring(line.indexOf("\"")+1,line.lastIndexOf("\""));
                    program_list=line.split(",");
//                    System.out.println(line);
                    continue;
                }else if(line.startsWith("\"cov_list\":")){
                    line=line.replace("\"cov_list\":","");
                    line=line.substring(line.indexOf("\"")+1,line.lastIndexOf("\""));
                    cov_list=line.split(",");
//                    System.out.println(line);
                    continue;
                }else if(line.startsWith("\"method_list\":")){
                    line=line.replace("\"method_list\":","");
                    line=line.substring(line.indexOf("\"")+1,line.lastIndexOf("\""));
                    method_list=line.split(",");
//                    System.out.println(line);
                    continue;
                }else if(line.startsWith("\"count\":")){
                    line=line.replace("\"count\":","");
                    line=line.substring(line.indexOf("\"")+1,line.lastIndexOf("\""));
                    count=Integer.parseInt(line);
//                    System.out.println(line);
                    continue;
                }else if(line.startsWith("\"path\":")){
                    line=line.replace("\"path\":","");
                    line=line.substring(line.indexOf("\"")+1,line.lastIndexOf("\""));
                    data_path=line.split(",")[0];
//                    System.out.println(line);
                    continue;
                }else {
                    continue;
                }
            }
            br.close();
        } catch (Exception e) {
            e.printStackTrace();
        }

        for (String program : program_list){
            for (String covType :cov_list){
                    System.out.println(program+" "+covType);
                    getCoverageMatrix(data_path+"/Orig_Data/CoverageMatrix/"+program+"/"+covType+"_matrix.txt");

            }
        }
    }
}


==> anc/code/ComparingTechniques/ARTMaxMin.java <==
package ComparingTechniques;/*
 * Use ART-MaxMin Algorithm for Test Case Prioritization.
 */
import java.io.BufferedReader;
import java.io.File;
import java.io.FileReader;
import java.util.ArrayList;
import java.util.Arrays;
import java.util.Random;


public class ARTMaxMin {

	String Directory;
	String matrixFile;
	String coverageFile;
	char[][] CoverageMatrix;
	final String sep = File.separator;
	ArrayList<Integer> coveredZero = new ArrayList<Integer>(); //Store the test case in case it covers 0 statements/methods/branches.
	
//	public ARTMaxMin(String Directory, String matrixFile){
//		this.Directory = Directory; //Get the directory to Create a output file for Statistic Data.
//		this.matrixFile = matrixFile; //Create a new file use the same file prefix for Statistic Data.
//		this.coverageFile = Directory+this.sep+matrixFile;
//	}

//zqj
	public ARTMaxMin(String coverageFile){
		this.coverageFile = coverageFile;
		this.getCoverageMatrix(this.coverageFile);

	}

//Read the Coverage File and Store the value to the APBC, APDC or APSC Matrix.
public void getCoverageMatrix(String coverageFile){
	try{
		BufferedReader br = new BufferedReader(new FileReader(coverageFile));
		ArrayList<String> tempAl = new ArrayList<String>();
		int columnNum = 0;
		String line;
		//Read all the rows from the Coverage Matrix and store then in an ArrayList for further process.
		while((line = br.readLine()) != null){
			if(columnNum == 0){
				columnNum = line.length();
			}else if(columnNum != line.length()){
				System.out.println("ERROR: The line from Coverage Matrix File is WORNG.\n"+line);
				System.exit(1);
			}
			tempAl.add(line);
		}
		this.CoverageMatrix = new char[tempAl.size()][columnNum]; //Initialize the Coverage Matrix.
		
		//Store the information in the ArrayList to the Array.
		for(int i=0; i<tempAl.size(); i++){
			CoverageMatrix[i] = tempAl.get(i).toCharArray();
		}
		
		br.close();
	}catch(Exception e){
		e.printStackTrace();
	}
}
public int[] getSelectedTestSequence(){
	

	int len = this.CoverageMatrix.length, columnNum = this.CoverageMatrix[0].length;
	int[] selectedTestSequence = new int[len];
	ArrayList<Integer> selected = new ArrayList<Integer>(); //Store the current selected test cases.
	
	final int LIMIT = 10; //The size of candidate tests, WARNING: test case number should be more than 10.
	//Generate procedure
	int first = (int)(len * Math.random()); //Randomly select the first element.
	selected.add(first);
	
	while(selected.size() < len){
		//Generate procedure
		ArrayList<Integer> candidate = new ArrayList<Integer>(); //Store the already selected candidate tests.
		
		char[] covered = new char[columnNum]; //Record the already covered statements/methods/branches.
		this.clearArray(covered);
		int coveredNum = 0; //Store the number of statements/methods/branches.
		boolean stop = false;
		//this.Print(selected);
		//Randomly select the first candidate.
		//int firstRandomCandidate = -1;
		ArrayList<Integer> tempList = new ArrayList<Integer>();
		for(int i=0; i<len; i++){
			if(! selected.contains(i)){
				tempList.add(i);
			}
		}
		int firstRandom = (int)(Math.random() * tempList.size());
		candidate.add(tempList.get(firstRandom));
		//tempList.remove(firstRandom);
		this.mergeIntoCurrentArray(covered, this.CoverageMatrix[firstRandom]);
		coveredNum = this.getCoveredNumber(covered);
		
		//while(candidate.size() < LIMIT){
		while(true){
			//int[] leftCandidate = new int[len - selected];
			
			ArrayList<Integer> leftToChoose = new ArrayList<Integer>(); //int[len-selected.size()-candidate.size()]; //The left unselected candidates to choose.
			for(int i=0; i<len; i++){
				if(!selected.contains(i) && !candidate.contains(i)){
					leftToChoose.add(i);
				}
			}
			if(leftToChoose.size() == 0){
				//System.out.println("Nothing to choose.");
				break;
			}
			
			int selcetedRandom = (int)(Math.random() * leftToChoose.size()); //Randomly select the next candidate.
			//System.out.println(selcetedRandom+","+leftToChoose.size());
			int newCandiadteIndex = leftToChoose.get(selcetedRandom); //Get the index of new selected candidate.
			//if(this.getCoveredNumber(this.CoverageMatrix[newCandiadteIndex]) == 0) continue;
			this.mergeIntoCurrentArray(covered, this.CoverageMatrix[newCandiadteIndex]); //Merge the new statements/methods/branches coverage into the covered array.
			int currentCovered = this.getCoveredNumber(covered);
			if(currentCovered > coveredNum){
				coveredNum = currentCovered;
				candidate.add(newCandiadteIndex); //Add the selected candidate to the candidate arraylist.
				//leftCandidates[newCandiadteIndex] = -1;
			}else{
				//System.out.println(newCandiadteIndex+" break :");this.Print(this.CoverageMatrix[newCandiadteIndex]);
				break; //If the statements/methods/branches coverage is not increase, then stop.
			}
		}
		//if(candidate.size() ==0) continue;
		//this.Print(candidate);
		//Select procedure
		//double[][] Distance = new double[selected.size()][candidate.size()]; //Store the distances of selected test cases to candidates.
		double[] MaxDistances = new double[candidate.size()]; //Get the maximum distance from the candidate minimum distances.
		for(int j=0; j<candidate.size(); j++){
			int candidateNo = candidate.get(j);
			double[] MinDistance = new double[selected.size()]; //Get the minimum distance from the selected minimum distances.
			for(int i=0; i<selected.size(); i++){
				int testCaseNo = selected.get(i);
				MinDistance[i] = this.getJaccardDistance(this.CoverageMatrix[testCaseNo], this.CoverageMatrix[candidateNo]);
				/*if(MinDistance[i] == Double.NEGATIVE_INFINITY || MinDistance[i] == Double.NaN){
					MinDistance[i] = 0;
					System.out.println("Got a MinDistance is Double.NaN");
				}*/
			}
			int MinIndex = this.getMinIndex(MinDistance);
			if(MinIndex == -1){
				System.out.println("ERROR: getSelectedTestSequence MinIndex == -1"); this.Print(MinDistance);this.Print(selected);this.Print(candidate);System.exit(1);
			}
			MaxDistances[j] = MinDistance[MinIndex]; //Assign each candidate's minimum distance to the MaxDistances array.
		}
		int MaxIndex = this.getMaxIndex(MaxDistances);
		if(MaxIndex == -1){
			System.out.println("ERROR: getSelectedTestSequence MaxIndex == -1"); this.Print(MaxDistances);this.Print(selected);this.Print(candidate);System.exit(1);
		}
		//Select the candidate to selected arraylist.
		selected.add(candidate.get(MaxIndex));
		//leftCandidates[newCandiadteIndex] = -1;
	}
	//Add the elements of selected arraylist to the test case sequence.
	for(int i=0; i<selected.size(); i++){
		selectedTestSequence[i] = selected.get(i);
	}
	return selectedTestSequence;
}
//Calculate the Jaccard distance between two vector.
public double getJaccardDistance(char[] a, char[] b){
	if(a.length != b.length){
		System.out.println("ERROR: length not equal.");
		System.exit(0);
	}
	int len = a.length;
	double distance = 0;
	int join = 0, combine = 0;
	char[] combinedArray = new char[len]; //Store the combined result of a and b.
	
	for(int i=0; i<len; i++){
		if(a[i] == '1' && b[i] == '1'){
			join++;
		}
		if(a[i] == '1'){
			combinedArray[i] = '1';
		}
		if(b[i] == '1'){
			combinedArray[i] = '1';
		}
	}
	combine = this.getCoveredNumber(combinedArray);
	if(combine == 0){
		return 0;
	}
	distance = 1.0 - (join / (double)combine);
	return distance;
}
//Return the minimum element's index of the double[].
public int getMinIndex(double[] a){
	double min = Double.MAX_VALUE;
	int index = -1;
	for(int i=0; i<a.length; i++){
		if(a[i] < min){
			min = a[i];
			index = i;
		}
	}
	return index;
}
//Return the maximum element's index of the double[].
public int getMaxIndex(double[] a){
	double max = -Double.MAX_VALUE;
	int index = -1;
	for(int i=0; i<a.length; i++){
		if(a[i] > max){
			max = a[i];
			index = i;
		}
	}
	return index;
}
//Calculate the number of '1' in the array.
	public int getCoveredNumber(char[] a){
		int num = 0;
		for(int i=0; i<a.length; i++){
			if(a[i] == '1'){
				num++;
			}
		}
		return num;
	}
	//Set all elements '0' in the array.
		public void clearArray(char[] a){
			for(int i=0; i<a.length; i++){
				a[i] = '0';
			}
		}
		//Merge all the '1's in the new array into the current array.
		public void mergeIntoCurrentArray(char[] current, char[] newArray){
			if(current.length != newArray.length){
				System.out.println("ERROR: mergeIntoCurrentArray: length is not equal.");
				System.exit(1);
			}
			int len = current.length;
			for(int i=0; i<len; i++){
				if(newArray[i] == '1'){
					current[i] = newArray[i];
				}
			}
		}
		public void Print(char[] a){
			System.out.println("------char[] Start-----Len: "+a.length);
			for(int i=0; i<a.length; i++){
				System.out.print(a[i]+",");
			}
			System.out.println("\n------char[] End------");
		}
		public void Print(int[] a){
			System.out.println("------int[] Start-----Len: "+a.length);
			for(int i=0; i<a.length; i++){
				System.out.print(a[i]+",");
			}
			System.out.println("\n------int[] End------");
		}
		public void Print(double[] a){
			System.out.println("------double[] Start-----Len: "+a.length);
			for(int i=0; i<a.length; i++){
				System.out.print(a[i]+",");
			}
			System.out.println("\n------double[] End------");
		}
		public void Print(ArrayList<Integer> a){
			System.out.println("------ArrayList<Integer> Start-----Len: "+a.size());
			for(int i=0; i<a.size(); i++){
				System.out.print(a.get(i)+",");
			}
			System.out.println("\n------ArrayList<Integer> End------");
		}
		//For Unit Test.
	public static void main(String[] args){
		ARTMaxMin art = new ARTMaxMin("statement_matrix.txt");
		art.Print(art.getSelectedTestSequence());

	}
}


==> anc/code/ComparingTechniques/Genetic.java <==
package ComparingTechniques;/*
 * Genetic Algorithm for Test Case Prioritization.
 * Note: To generate multiple random numbers, we use the Knuth shuffle - A simple algorithm to generate a permutation of n items uniformly at random.
 */
import java.io.BufferedReader;
import java.io.BufferedWriter;
import java.io.File;
import java.io.FileReader;
import java.io.FileWriter;
import java.util.ArrayList;
import java.util.Arrays;
import java.util.Random;

public class Genetic {
	int GenesNum = 0; //How Many Test Cases.
	final int PopulationSize = 100; //The size of the Population.
	final float CrossoverProbability = 0.8f, MutationProbability = 0.1f; //The Probabilities to Crossover and Mutation.

	String CoverageFile; //The statement/method/branch coverage file.
	char[][] CoverageMatrix; //Store the test case coverage information(Matrix).
	int[][] Population; //Store all the Chromosomes in the Population.
	ArrayList<Integer> testCaseCovered = new ArrayList<Integer>(); //Store the Statement that are covered in the Coverage file.
	
	int[] resultSequence = new int[this.GenesNum]; //Store the Result Test Case Sequence.
	
	static int Nth = 0; //The Nth Generation.
	
//	public Genetic(String Directory, String matrixFile){
//		this.Directory = Directory; //get the directory to Create a output file for Statistic Data.
//		this.matrixFile = matrixFile; //Create a new file use the same file prefix for Statistic Data.
//		this.CoverageFile = Directory+File.separator+matrixFile;
//	}

	//zqj
	public Genetic(String CoverageFile){
		this.CoverageFile = CoverageFile;
		this.getCoverageMatrix(this.CoverageFile); //Read the Coverage Matrix.
	}

	//Read the Coverage File and Store the value to the APBC, APDC or APSC Matrix.
	public float getCoverageMatrix(String coverageFile){
		float metric = 0;
		
		try{
			BufferedReader br = new BufferedReader(new FileReader(coverageFile));
			//char[][] CoverageMatrix; //Store the test case coverage information(Matrix).
			ArrayList<String> tempAl = new ArrayList<String>();
			int columnNum = 0;
			String line;
			//Read all the rows from the Coverage Matrix and store then in an ArrayList for further process.
			while((line = br.readLine()) != null){
				//System.out.println(line+"\n");
				if(columnNum == 0){
					columnNum = line.length();
				}else if(columnNum != line.length()){
					System.out.println("ERROR: The line from Coverage Matrix File is WORNG.\n"+line);
					System.exit(1);
				}
				tempAl.add(line);
			}
			this.CoverageMatrix = new char[tempAl.size()][columnNum]; //Initialize the Coverage Matrix.
			this.GenesNum = tempAl.size(); //Initialize the GenesNum, which is the Test Case Number.
			this.Population = new int[this.PopulationSize][this.GenesNum]; // Initialize the Population.
			
			//testCaseCovered = new ArrayList<Integer>();
			//Store the information in the ArrayList to the Array.
			for(int i=0; i<tempAl.size(); i++){
				CoverageMatrix[i] = tempAl.get(i).toCharArray();
			}
			
			for(int i=0; i<columnNum; i++){
				boolean covered = false;
				for(int j=0; j<CoverageMatrix.length; j++){
					if(CoverageMatrix[j][i] == '1'){
						covered = true;
						break;
					}
				}
				if(covered){
					testCaseCovered.add(i);
				}
			}
			/*Check
			for(int i=0; i<this.CoverageMatrix.length; i++){
				for(int j=0; j<this.CoverageMatrix[0].length; j++){
					if(this.CoverageMatrix[i][j] != '1' && this.CoverageMatrix[i][j] != '0'){
						System.out.println("this.CoverageMatrix is Wrong."+this.CoverageMatrix[i][j]);
						System.exit(1);
					}
				}
			}*/
			//this.Print(testCaseCovered);
			br.close();
		}catch(Exception e){
			e.printStackTrace();
		}
		return metric;
	}
	
	//Compute the Average Percentage Block/Statement/Branch Coverage
	public float getAveragePercentageCoverage(int[] Chromosome){
		float AveragePercentageCoverage = 0;
		int firstCoveredSum = 0; //Sum of the first test case in the order that covers the Block/Statement/Branch i.
			//System.out.println("testCaseCovered Size: "+this.testCaseCovered.size());
		for(int k=0; k<this.testCaseCovered.size(); k++){
			for(int i=0; i<Chromosome.length; i++){
				if(this.CoverageMatrix[Chromosome[i]][this.testCaseCovered.get(k)] == '1'){
					firstCoveredSum += i;
					break;
				}
			}
		}
		//System.out.println("firstCoveredSum: "+firstCoveredSum);
		AveragePercentageCoverage = 1-(float)((float)firstCoveredSum / (float)(this.GenesNum * this.testCaseCovered.size()))+(1.0F / (float)(2 * this.GenesNum));
		return AveragePercentageCoverage;
	}
	
	//Get all the Average Percentage Coverage Metric Value in the Population and Compute the Fitness for each Chromosome.
	public float[] getAllAveragePercentageCoverageMetricAndFitness(){
		float Metrics[] = new float[this.PopulationSize];
		float Fitness[] = new float[this.PopulationSize];
		
		for(int i=0; i<this.PopulationSize; i++){
			Metrics[i] = this.getAveragePercentageCoverage(this.Population[i]);
		}
		float[] tempMetrics = Arrays.copyOf(Metrics, Metrics.length); // Copy the original Array to sort it.
		Arrays.sort(tempMetrics); //Sort the temp Metric Value Array.
		//this.Print(tempMetrics);
		int[] Positions = new int[Metrics.length];
		//Get the Position value for each Chromosome.
		for(int i=0; i<Metrics.length; i++){
			for(int j=0; j<tempMetrics.length; j++){
				if(tempMetrics[j] == Metrics[i]){
					Positions[i] = j+1; //Larger APC will get larger Position Value.
					tempMetrics[j] = -1;
					break;
				}
			}
		}
		//Arrays.sort(Positions);
		//System.out.println("Positions len: "+Positions.length);
		//this.Print(Positions); // Print the Metrics Value.
		//Compute the Fitness for each Chromosome.
		for(int i=0; i<Positions.length; i++){
			Fitness[i] = 2 * ((Positions[i] -1) / (float)this.PopulationSize);
		}
		//this.Print(Fitness);
		return Fitness;
	}
	//Use Stochastic Universal Sampling(SUS) for Selection N individuals.
	public int[] Selection(int N){
		float[] Fitness = this.getAllAveragePercentageCoverageMetricAndFitness(); //Get the Fitness value for each Chromosome.
		/*float totalFitness = 0;
		
		for(int i=0; i<Fitness.length; i++){
			totalFitness += Fitness[i];
		}

		System.out.println("TotalFitness: "+totalFitness);*/
		//
		//this.Print(Fitness);
		
		float[] MaxAndMin = this.getMaxAndMin(Fitness); //get the Max and Min Fitness value.
		//System.out.println(this.Nth+" Max: "+MaxAndMin[0]+", Min: "+MaxAndMin[1]);
		
		int[] Choose = this.SUS(Fitness, N);
		//this.Print(Choose);
		//System.out.println(Choose[0]+":"+Fitness[Choose[0]]+", "+Choose[1]+":"+Fitness[Choose[1]]);
		
		return Choose;
		
	}
	//Stochastic Universal Sampling
	public int[] SUS(float[] Fitness, int N){
		double totalFitness = 0; //Sum of fitness.
		double P = 0; //distance between the pointers.
		
		for(int i=0; i<Fitness.length; i++){
			totalFitness += Fitness[i];
		}
		P = totalFitness / N;
		//System.out.println("P: "+P);
		//Pick random number between 0 and P
		double start = Math.random() * P;
		//Pick n individuals
		int[] individuals = new int[N];
		int index = 0;
		double sum = Fitness[index];
		for(int i=0; i<N; i++){
			// Determine pointer to a segment in the population
            double pointer = start + i * P;
            // Find segment, which corresponds to the pointer
          	  if (sum >= pointer) {
              		  individuals[i] = index;
          	  } else {
                	for (++index; index < Fitness.length; index++) {
                  	  sum += Fitness[index];
                  	  if (sum >= pointer) {
                      	 	 individuals[i] = index;
                       	 	 break;
                   	 }
               		}
           	   }
		}
		// Return the set of indexes, pointing to the chosen individuals
        return individuals;
	}
	public int[] RWS(float[] Fitness, float[] points, int N){
		int[] keep = new int[N];
		int k=0;
		for(int i=0; i<points.length; i++){
			for(int p=0; p<Fitness.length; p++){
				float sum = 0;
				for(int q=0; q<=p; q++){
					sum += Fitness[q];
				}
				if(sum >= points[i]){
					keep[k] = p;
					k++;
					break;
				}
			}
		}
		return keep;
	}
	
	public int uniform(int i, int m){ // Returns a random integer i <= uniform(i,m) <= m
		return i+(int)(Math.random() * (m-i));
	}
	
	public int[] permute(int permutation[], int n)
	{
	    int i;
	    for (i = 0; i < n; i++) {
	        int j = uniform(i, n -1);
	        int swap = permutation[i];
	        permutation[i] = permutation[j];
	        permutation[j] = swap;
	    }
	    return permutation;
	}
	//Generate the Random Population
	public void GenerateRandomPopulation(){
		int[] Sample = new int[this.GenesNum];
		for(int i=0; i<Sample.length; i++){
			Sample[i] = i;
		}
		
		for(int j=0; j< this.PopulationSize; j++){
			int[] temp = Arrays.copyOf(Sample, Sample.length);
			this.Population[j] = this.permute(temp, temp.length);
			//this.Print(this.Population[j]); //Print the Population.
		}
	}
	
	public float[] getMaxAndMin(float[] a){
		float[] results = new float[2];
		results[0] = a[0];
		results[1] = a[0];
		for(int i=0; i<a.length; i++){
			if(a[i] > results[0]){
				results[0] = a[i]; //get the Max.
			}else if(a[i] < results[1]){
				results[1] = a[i]; //get the Min.
			}
		}
		return results;
	}
	public void Print(ArrayList<Integer> a){
		for(int i=0; i<a.size(); i++){
			System.out.print(a.get(i)+" ");
		}
		System.out.println();
	}
	public void Print(int[] a){
		for(int i=0; i<a.length; i++){
			System.out.print(a[i]+" ");
		}
		System.out.println();
	}
	public void Print(float[] a){
		for(int i=0; i<a.length; i++){
			System.out.print(a[i]+" ");
		}
		System.out.println();
	}
	//CrossOver the 2 input Chromosome
	public Object[] CrossOver(int[] a, int[] b){
		if(a.length != b.length){
			System.out.println("Two Array Size is NOT Equal: "+a.length+", "+b.length);
			System.exit(0);
		}
		int len = a.length;
		int[] p1 = Arrays.copyOf(a,  len);
		int[] p2 = Arrays.copyOf(b,  len);
	
		int random = (int)(Math.random() * len);//2;
		int[] o1 = new int[len], o2 = new int[len];
		ArrayList<Integer> a1 = new ArrayList<Integer>();
		ArrayList<Integer> a2 = new ArrayList<Integer>();
		
		for(int i=0; i<random; i++){
			o1[i] = p1[i];
			a1.add(o1[i]);
			o2[i] = p2[i];
			a2.add(o2[i]);
		}
		for(int i=0; i<len; i++){
			if(a1.contains(p2[i])){
				p2[i] = -1;
			}
		}
		for(int i=0, j= random; i<len  && j < len; i++){
			if(p2[i] != -1){
				o1[j] = p2[i];
				j++;
			}
		}
		for(int i=0, j = 0; i<len && j<random; i++){
			if(a2.contains(p1[i])){
				p1[i] = -1;
			}
		}
		for(int i=0, j=random; i<len && j < len; i++){
			if(p1[i] != -1){
				o2[j] = p1[i];
				j++;
			}
		}
		//Print(o1);
		//Print(o2);
		
		return new Object[]{o1, o2};
		//p1 = o1;
		//p2 = o2;
	}
	
	public void Mutation(int[] Chromosome){ //
		//Randomly select two Genes and exchange their value;
		int pos0=0, pos1=0;
		
		while(pos0 == pos1){
			pos0 = this.uniform(0, this.GenesNum);
			pos1 = this.uniform(0, this.GenesNum);
			/*System.out.println("ERROR: Mutation() pos0 == pos1.");
			System.exit(1);*/
		}
		//Exchange the two Genes.
		int temp = Chromosome[pos0];
		Chromosome[pos0] = Chromosome[pos1];
		Chromosome[pos1] = temp;
		//System.out.println("Mutation:");
		//this.Print(Chromosome);
		//return Chromosome;
	}
	//Return the Selected Test Case Sequence.
	public int[] StartGeneration(){
		int Generations = 300; //The total number of Generations.

		this.GenerateRandomPopulation(); // Generate the Initial Population.
		
		//Start the Whole Process for the number of Generations.
		for(int g=0; g<=Generations; g++){
			this.Nth = g; //Store the Nth Generation.
			//System.out.println(g+" Generation Start-----------");
			this.AveragePercentageCoverageCheck(g);
			//this.PopulationCheck("1");
		int[] Individuals = this.Selection(this.PopulationSize); //Select the next generation.
		//this.PopulationCheck("2");
		
		int[][] tempPopulation = new int[this.PopulationSize][this.GenesNum];
		//System.out.println("Here1.");
		//System.out.print("check");
		//this.Print(Individuals);
		for(int i=0; i<Individuals.length; i++){
			tempPopulation[i] = this.Population[Individuals[i]];
		}
		//this.Print(this.Population[0]);
		this.Population = tempPopulation; // reassign the Selected Population to the Current Population.
		//float[] Fitness = this.getAllAveragePercentageCoverageMetricAndFitness();//Check
		//System.out.print("check");
		//this.Print(Fitness);//Check
		//this.Print(this.Population[0]);
		//this.PopulationCheck("3");
		
		//CrossOver 80 Chromosomes and Mutate 10 Chromosomes.
		this.CrossOverAndMutate2();
		
		}//End of the Whole Process.
		
		//float[] Fitness = this.getAllAveragePercentageCoverageMetricAndFitness(); //Get the Result Fitness.
		//System.out.println("Fitness Result: ");
		//this.Print(Fitness);
		return this.resultSequence;
	}
	
	public void CrossOverAndMutate2(){//CrossOver 80 Chromosomes and Mutate 10 Chromosomes.
		int[] originalArray = new int[this.PopulationSize];
		for(int i=0; i<this.PopulationSize; i++){ //Initialize the Original Array.
			originalArray[i] = i;
		}
		int[] CrossOverArray = KnuthShuffle(originalArray);
	    //this.Print(originalArray);
	    //After Randomly select 80 Chromosomes, CrossOver them.
	    int CrossOverNum = 80;
	    
	    for(int i=0; i<CrossOverNum; i = i+2){
	    	int parent0 = CrossOverArray[i], parent1 = CrossOverArray[i+1];
	    	Object[] Offsprings =  this.CrossOver(this.Population[parent0], this.Population[parent1]); //Crossover the 2 Parents.
	    	//System.out.println("Here3.");
	    	if(Offsprings.length != 2){
	    		System.out.println("ERROR: Offersprings len is not 2!");
	    		System.exit(1);
	    	}
	    	this.Population[parent0] = (int[]) Offsprings[0];
	    	this.Population[parent1] = (int[]) Offsprings[1];
	    }
	    //Random Select 10 Chromosomes and Mutate.
	    int[] MutationArray = KnuthShuffle(originalArray);
	    int MutationNum = 10; //Random Select 10 Chromosomes to Mutate.
	    
	    for(int i=0; i<MutationNum; i++){
	    	int select = MutationArray[i];
	    	this.Mutation(this.Population[select]);
	    }
	}
	
	public int[] KnuthShuffle(int[] a ){
		int[] originalArray = Arrays.copyOf(a, a.length);
		Random rnd = new Random();
		for (int i = originalArray.length - 1; i > 0; i--)
		{
			int index = rnd.nextInt(i + 1);
			int tmp = originalArray[index];
			originalArray[index] = originalArray[i];
			originalArray[i] = tmp;
		}
		return originalArray;
	}

	public void PopulationCheck(String Message){//check that each Chromosome is Valid.
		//System.out.println(this.GenesNum+">>");
		for(int i=0; i<this.PopulationSize; i++){
			boolean valid = true;
			int validValue = 2211;
			int currentValue = 0;
			for(int j=0; j<this.GenesNum; j++){
				currentValue += this.Population[i][j];
			}
			if(currentValue != validValue){
				System.out.println("ERROR: PopulationCheck()--"+Message);
				this.Print(this.Population[i]);
				System.out.println("-----------------------------");
			}
		}
	}
	
	public void ChromosomeCheck(int[] c, String message){//check the Chromosome is valid.
		int sum = 0;
		for(int i=0; i<c.length; i++){
			sum += c[i];
		}
		/*if(sum != 2211){
			System.out.println("ERROR: Chromosome is Wrong.--"+message);
			this.Print(c);
		}*/
	}
	public void AveragePercentageCoverageCheck(int g){
		//Print the Max Average Percentage Coverage.
		float Metrics[] = new float[this.PopulationSize];
		float Max = 0, Sum = 0;
		ArrayList<Integer> MaxAPC = new ArrayList<Integer>(); //Store the Chromosome that has the Largest APC.
		
		for(int i=0; i<this.PopulationSize; i++){
			Metrics[i] = this.getAveragePercentageCoverage(this.Population[i]);
			if(Metrics[i] > Max){
				Max = Metrics[i];
			}
			Sum += Metrics[i];
		}
		for(int i=0; i<Metrics.length; i++){
			if(Metrics[i] == Max){
				MaxAPC.add(i);
			}
		}
		//System.out.println("Max APC: "+Max+", Average: "+(Sum / this.PopulationSize)+", Max APC Num: "+MaxAPC.size());
		
		if(g == 300){
			try{
//			String outputDataFile = this.Directory+File.separator+this.matrixFile+"_output";

//			BufferedWriter bw = new BufferedWriter(new FileWriter(outputDataFile));
			//for(int k=0; k<MaxAPC.size(); k++){//start
				//System.out.println("Sequence "+k);
			//get the Coverage Increase Trend.
			int[] selectedSequence = this.Population[MaxAPC.get(0)];
			this.resultSequence = selectedSequence; //return the Selected Test Case Sequence.
			int Statements = this.CoverageMatrix[0].length;
			char[] accumulatedCoverageArray = new char[Statements];
			
			//Output the selected Sequence.
//			bw.write("Selected Sequence: \n");
//			for(int i=0; i<selectedSequence.length; i++){
//				bw.write(selectedSequence[i]+" ");
//			}
			//System.out.println("Coverages:");
//			bw.write("\nCoverages Increasement:\n");
			for(int i=0; i<selectedSequence.length; i++){
				this.MergeTwoCoverageArray(this.CoverageMatrix[selectedSequence[i]], accumulatedCoverageArray);
				float ratio = this.getNumberOfOneInArray(accumulatedCoverageArray) / (float)Statements;
				//System.out.println(ratio+",");
//				bw.write(ratio+",");
			}
			//}//end\
//			bw.flush();
//			bw.close();
			}catch(Exception e){
				e.printStackTrace();
			}
		}
	}
	//Return the Number of '1' in the Test Case Coverage Array
	public int getNumberOfOneInArray(char[] a){
		int num = 0;
		for(int i=0; i<a.length; i++){
			if(a[i] == '1'){
				num++;
			}
		}
		return num;
	}
	//Merge the New Coverage Array to the Old Array.
	public void MergeTwoCoverageArray(char[] newArray, char[] oldArray){
		if(newArray.length != oldArray.length){
			System.out.println("ERROR: MergeTwoCoverageArray(): 2 Arrays length are not equal.");
		}
		for(int i=0; i<oldArray.length; i++){
			if(newArray[i] == '1'){
				oldArray[i] = newArray[i];
			}
		}
	}
	//For Unit Test.
	public static void main(String[] args){

		Genetic tc = new Genetic("statement_matrix.txt");
		tc.Print(tc.StartGeneration());
		
		//tc.run();
		//int[] p1 = {4, 2, 3, 6, 8}, p2 = {8, 4, 6, 3, 2};
		//Object [] result;
		//result = tc.CrossOver(p1, p2);
		//p1 = (int[])result[0];
		//p2 = (int[])result[1];
		//tc.Print(p1);
		//tc.Print(p2);
		//int Generations = 300; //The total number of Generations.
		//tc.getCoverageMatrix(tc.CoverageFile);
		//tc.GenerateRandomPopulation();
		//tc.getAllAveragePercentageCoverageMetricAndFitness();
		//tc.Selection();
		
	}
}


==> anc/code/ComparingTechniques/GreedyAdditional.java <==
package ComparingTechniques;/*
 * Use Greedy Additional Algorithm for Test Case Prioritization.
 */
import java.io.BufferedReader;
import java.io.File;
import java.io.FileReader;
import java.util.*;


public class GreedyAdditional {
	String coverageFile;
	char[][] CoverageMatrix;
	final String sep = File.separator;
	char[] currentCovered; //Record the already covered statements/methods/branches.

	public GreedyAdditional(String coverageFile){
		this.coverageFile = coverageFile;
		this.getCoverageMatrix(this.coverageFile);
	}

	//Read the Coverage File and Store the value to the APBC, APDC or APSC Matrix.
	public void getCoverageMatrix(String coverageFile){
		try{
			BufferedReader br = new BufferedReader(new FileReader(coverageFile));
			ArrayList<String> tempAl = new ArrayList<String>();
			int columnNum = 0;
			String line;
			//Read all the rows from the Coverage Matrix and store then in an ArrayList for further process.
			while((line = br.readLine()) != null){
				if(columnNum == 0){
					columnNum = line.length();
				}else if(columnNum != line.length()){
					System.out.println("ERROR: The line from Coverage Matrix File is WORNG.\n"+line);
					System.exit(1);
				}
				tempAl.add(line);
			}
			this.CoverageMatrix = new char[tempAl.size()][columnNum]; //Initialize the Coverage Matrix.

			//Store the information in the ArrayList to the Array.
			for(int i=0; i<tempAl.size(); i++){
				CoverageMatrix[i] = tempAl.get(i).toCharArray();
			}

			this.currentCovered = new char[columnNum]; //Initialized the global currentCovered.
			br.close();
		}catch(Exception e){
			e.printStackTrace();
		}
	}

	//Calculate the number of additional '1' in the array based on the global array currentCovered.
	public int getAdditionalCoveredNumber(char[] a){
		int num = 0;
		for(int i=0; i<a.length; i++){
			if(a[i] == '1' && this.currentCovered[i] == '0'){
				num++;
			}
		}
		return num;
	}
	//Calculate the number of additional '1' in the array.
	public int getCoveredNumber(char[] a){
		int num = 0;
		for(int i=0; i<a.length; i++){
			if(a[i] == '1'){
				num++;
			}
		}
		return num;
	}
	//The main function that select the test sequence.
	public int[] getSelectedTestSequence(){

		int len = this.CoverageMatrix.length, columnNum = this.CoverageMatrix[0].length;
		int[] selectedTestSequence = new int[len];
		int[] coveredNum = new int[len];
		ArrayList<Integer> selected = new ArrayList<Integer>(); //Store the elements that are already selected.
		ArrayList<Integer> coveredZero = new ArrayList<Integer>(); //Store the elements in case  it covers 0 statement/method/branch.
		boolean containAllZeroRow = false;

		for(int i=0; i<len; i++){
			coveredNum[i] = this.getCoveredNumber(this.CoverageMatrix[i]);
			if(coveredNum[i] == 0){
				coveredZero.add(i);
			}
		}
		int[] originalCoveredNum = Arrays.copyOf(coveredNum, len); //Copy of coveredNum, for the remaining elements.
		this.currentCovered = new char[columnNum];
		this.clearArray(this.currentCovered);
		//System.out.println("Before:");
		//this.Print(coveredNum);
		while(selected.size() < len){

			int maxIndex = this.selectMax(coveredNum);
			if(maxIndex == -1){//All the statements/methods/branches are covered, then use the same algorithm for the left test cases.
				if(selected.size() == len) break;
				coveredNum = Arrays.copyOf(originalCoveredNum, len);
				maxIndex = this.selectMax(coveredNum);
				this.clearArray(this.currentCovered);
			}

			if(maxIndex == -1){
				/*coveredZero.add()
				System.out.println(this.coverageFile+", "+selected.size());
				this.Print(coveredNum);*/
				containAllZeroRow = true;
//				System.out.println(this.coverageFile+" contains all 0 row.");
				break;
			}
			originalCoveredNum[maxIndex] = 0;
			//selectedTestSequence[i] = maxIndex;
			selected.add(maxIndex);
			this.mergeIntoCurrentArray(this.currentCovered, this.CoverageMatrix[maxIndex]);

			for(int j=0; j<len; j++){
				if(selected.contains(j)){
					coveredNum[j] = 0;
				}else{
					coveredNum[j] = this.getAdditionalCoveredNumber(this.CoverageMatrix[j]);
				}
			}
			//this.Print(this.currentCovered);
		}

		if(containAllZeroRow){//For this algorithm, put all the zero covered test case to the end
			for(int i=0; i<coveredZero.size(); i++){
				selected.add(coveredZero.get(i));
			}
		}
		for(int i=0; i<len; i++){
			selectedTestSequence[i] = selected.get(i);
		}
		return selectedTestSequence;
	}
	//Select the maximum number in the array and return its index.
	public int selectMax(int[] a){
		List<Integer> maxIndex=new ArrayList<Integer>();
		int index = -1;
		int max = 0;
		for(int i=0; i<a.length; i++){
			if(a[i] >= max){
				if (a[i] > max){
					max = a[i];
					maxIndex.clear();
				}
				maxIndex.add(i);
			}
		}
		if (max == 0){
			index = -1;
		}else {
			Collections.shuffle(maxIndex);
			index = maxIndex.get(0);
		}
		return index;
	}

	//Merge all the '1's in the new array into the current array.
	public void mergeIntoCurrentArray(char[] current, char[] newArray){
		if(current.length != newArray.length){
			System.out.println("ERROR: mergeIntoCurrentArray: length is not equal.");
			System.exit(1);
		}
		int len = current.length;
		for(int i=0; i<len; i++){
			if(newArray[i] == '1'){
				current[i] = newArray[i];
			}
		}
	}
	//Set all elements '0' in the array.
	public void clearArray(char[] a){
		for(int i=0; i<a.length; i++){
			a[i] = '0';
		}
	}
	public void Print(char[] a){
		System.out.println("------char[] Start------");
		for(int i=0; i<a.length; i++){
			System.out.print(a[i]+",");
		}
		System.out.println("\n------char[] End------");
	}
	public void Print(int[] a){
		System.out.println("------int[] Start-----Len: "+a.length);
		for(int i=0; i<a.length; i++){
			System.out.print(a[i]+",");
		}
		System.out.println("\n------int[] End------");
	}
	/*//For Unit Test.
	public static void main(String[] args){
		GreedyAdditional ga = new GreedyAdditional("your own directory", "BranchCommonTestCasesMatrix.txt");
		ga.Print(ga.getSelectedTestSequence());

	}*/
}


==> anc/code/ComparingTechniques/GreedyTotal.java <==
package ComparingTechniques;/*
 * Use Greedy Total Algorithm for Test Case Prioritization.
 */
import java.io.BufferedReader;
import java.io.File;
import java.io.FileReader;
import java.util.ArrayList;
import java.util.Arrays;
import java.util.Collections;


public class GreedyTotal {
	String coverageFile;
	char[][] CoverageMatrix;
	final String sep = File.separator;


	public GreedyTotal(String coverageFile){
		this.coverageFile = coverageFile;
		this.getCoverageMatrix(this.coverageFile);
	}

	//Read the Coverage File and Store the value to the APBC, APDC or APSC Matrix.
	public void getCoverageMatrix(String coverageFile){
		try{
			BufferedReader br = new BufferedReader(new FileReader(coverageFile));
			ArrayList<String> tempAl = new ArrayList<String>();
			int columnNum = 0;
			String line;
			//Read all the rows from the Coverage Matrix and store then in an ArrayList for further process.
			while((line = br.readLine()) != null){
				if(columnNum == 0){
					columnNum = line.length();
				}else if(columnNum != line.length()){
					System.out.println("ERROR: The line from Coverage Matrix File is WORNG.\n"+line);
					System.exit(1);
				}
				tempAl.add(line);
			}
			this.CoverageMatrix = new char[tempAl.size()][columnNum]; //Initialize the Coverage Matrix.

			//Store the information in the ArrayList to the Array.
			for(int i=0; i<tempAl.size(); i++){
				CoverageMatrix[i] = tempAl.get(i).toCharArray();
			}

			br.close();
		}catch(Exception e){
			e.printStackTrace();
		}
	}

	//Calculate the number of '1' in the array.
	public int getCoveredNumber(char[] a){
		int num = 0;
		for(int i=0; i<a.length; i++){
			if(a[i] == '1'){
				num++;
			}
		}
		return num;
	}

	public int[] getSelectedTestSequence(){

		int len = this.CoverageMatrix.length;
		int[] selectedTestSequence = new int[len];
		int[] coveredNum = new int[len];

		for(int i=0; i<len; i++){
			coveredNum[i] = this.getCoveredNumber(this.CoverageMatrix[i]);
		}
		int[] originalCoveredNum = Arrays.copyOf(coveredNum, len);

		Arrays.sort(coveredNum);

		ArrayList<Integer> CandidateTS = new ArrayList<Integer>();
		for (int i=0;i<len;i++){
			CandidateTS.add(i);
		}
		Collections.shuffle(CandidateTS);
		for(int i=len-1; i>=0; i--){
			int max = coveredNum[i];
			for(int j : CandidateTS){
				if(originalCoveredNum[j] == max){
					selectedTestSequence[len-i-1] = j;
					originalCoveredNum[j] = -1;
					break;
				}
			}
		}
		return selectedTestSequence;
	}

/*	public void Print(int[] a){
		System.out.println("------int[] Start------");
		for(int i=0; i<a.length; i++){
			System.out.print(a[i]+",");
		}
		System.out.println("\n------int[] End------");
	}*/
	/*//For Unit Test
	public static void main(String[] args){
		GreedyTotal gt = new GreedyTotal("your own directory", "StatementCommonTestCasesMatrix.txt");
		gt.Print(gt.getSelectedTestSequence());

	}*/
}


==> anc/code/ComparingTechniques/ReadMe.md <==
- 2020-01-03 Created by zqj
- The Codes are from PTP paper, and the codes are the same as 2016 ICSE paper 
(How Does Regression Test Prioritization Perform in Real-World Software Evolution).

change-log:
- 2020-01-04:
    - change the default constructor and set input parameters as coverage file path rather than original three parameters
    - For ``GA``, comment some codes which can write the results to the txt file(e.g. line 490)
- 2020-01-05:
    - For ```GreedyTotal```, add ```CandidateTS``` List to break tie randomly
- 2020-01-13:
    - For ```GreedyAdditional```, modify ```selectMax()``` methdo to break tie randomly.

==> anc/mutants/ReadMe.md <==
  Due to upload size limit, here we provide the websites for downloading C mutants: https://henard.net/research/regression/ICSE_2016/mutants.zip
